Towards Bridging the Gap between High-Level Reasoning and Execution on Robots

When reasoning about actions, e.g., by means of task planning or agent programming with Golog, the robot's actions are typically modeled on an abstract level, where complex actions such as picking up an object are treated as atomic primitives with deterministic effects and preconditions that only depend on the current state. However, when executing such an action on a robot it can no longer be seen as a primitive. Instead, action execution is a complex task involving multiple steps with additional temporal preconditions and timing constraints. Furthermore, the action may be noisy, e.g., producing erroneous sensing results and not always having the desired effects. While these aspects are typically ignored in reasoning tasks, they need to be dealt with during execution. In this thesis, we propose several approaches towards closing this gap.

==> json_to_tex.py <==
#!/usr/bin/env python3

import argparse
import numpy
import json

keys = ["cpu_time", "tree_size", "pruned_tree_size", "controller_size"]


def get_split_name(name):
    pretty_name = name.replace("BM_Golog", "")
    split = pretty_name.split("/")
    try:
        return split[0], "", int(split[1])
    except ValueError:
        return split[0], split[1], int(split[2])


def collect_aggregates(benchmarks, benchmark_names):
    aggregates = {}
    for benchmark in benchmarks:
        name = benchmark["run_name"]
        scenario, type, _ = get_split_name(name)
        if scenario not in benchmark_names:
            continue
        if benchmark["run_type"] != "aggregate":
            continue
        if name not in aggregates:
            aggregates[name] = {}
        for key in keys:
            if key not in aggregates[name]:
                aggregates[name][key] = {}
            aggregates[name][key][benchmark["aggregate_name"]] = benchmark[key]
    return aggregates


def collect_iteration_data(benchmarks, benchmark_names, type=''):
    data = {}
    for benchmark in benchmarks:
        name = benchmark["run_name"]
        scenario, scenario_type, _ = get_split_name(name)
        if scenario not in benchmark_names:
            continue
        if type and scenario_type != type:
            continue
        if benchmark["run_type"] != "iteration":
            continue
        if name not in data:
            data[name] = {}
        for key in keys:
            if key not in data[name]:
                data[name][key] = []
            data[name][key].append(benchmark[key])
    return data


def generate_gnuplot_data(iteration_data, key):
    data = []
    for name in iteration_data:
        data.append([name] + iteration_data[name][key])
    transposed_data = numpy.transpose(data)
    gnuplot_data = "#"
    for row in transposed_data:
        gnuplot_data += " ".join([str(x) for x in row]) + "\n"
    return gnuplot_data


def aggregates_to_tex(aggregates, show_stddev):
    keydef = 'l '
    toprow = r'{Scenario} & scale $k$'
    keydef += ' r r r r r r'
    toprow += r'& CPU (s) & nodes & expl & ctrl'
    tex_string = ''
    tex_string += r'\begin{tabular*}{\textwidth}{@{\extracolsep{\fill}} '
    tex_string += keydef
    tex_string += ' @{}}\n'
    tex_string += r'\toprule'
    tex_string += f'\n{toprow}\n'
    tex_string += r'\tabularnewline\midrule'
    tex_string += '\n'
    last_scenario = ''
    last_type = ''
    for name in aggregates:
        scenario, type, scale = get_split_name(name)
        if scenario == "Robot":
            scenario = "Camera"
        if scenario != last_scenario or last_type != type:
            tex_string += scenario
            if type != "":
                tex_string += f' ({type})'
            last_scenario = scenario
            last_type = type
        tex_string += f" & {scale}"
        for key in keys:
            if show_stddev:
                tex_string += f' & \\num{{{aggregates[name][key]["mean"]:.0f} \\pm {aggregates[name][key]["stddev"]:.0f}}}'
            else:
                tex_string += f' & \\num{{{aggregates[name][key]["mean"]:.0f}}}'
        tex_string += '\n \\tabularnewline \n'
    tex_string += r'\bottomrule \end{tabular*}'
    return tex_string


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("json_file", help="json file to convert")
    parser.add_argument("tex_file", help="tex file to write")
    parser.add_argument("--gnuplot-data", help="gnuplot data file to write")
    parser.add_argument("--show-stddev",
                        action="store_true",
                        help="show standard deviation in table")
    parser.add_argument('scenario',
                        nargs='+',
                        help='The scenarios to evaluate')
    args = parser.parse_args()

    with open(args.json_file, "r") as f:
        data = json.load(f)

    aggregates = collect_aggregates(data["benchmarks"], args.scenario)

    with open(args.tex_file, "w") as f:
        f.write(aggregates_to_tex(aggregates, args.show_stddev))

    if args.gnuplot_data:
        with open(args.gnuplot_data, "w") as f:
            f.write(
                generate_gnuplot_data(
                    collect_iteration_data(data["benchmarks"], args.scenario,
                                           "scaled"), "cpu_time"))


if __name__ == "__main__":
    main()

